SANM: A Symbolic Asymptotic Numerical Solver with Applications in Mesh Deformation

Solving nonlinear systems is an important problem. Numerical continuation methods efficiently solve certain nonlinear systems. The Asymptotic Numerical Method (ANM) is a powerful continuation method that usually converges faster than Newtonian methods. ANM explores the landscape of the function by following a parameterized solution curve approximated with a high-order power series. Although ANM has successfully solved a few graphics and engineering problems, prior to our work, applying ANM to new problems required significant effort because the standard ANM assumes quadratic functions, while manually deriving the power series expansion for nonquadratic systems is a tedious and challenging task. This paper presents a novel solver, SANM, that applies ANM to solve symbolically represented nonlinear systems. SANM solves such systems in a fully automated manner. SANM also extends ANM to support many nonquadratic operators, including intricate ones such as singular value decomposition. Furthermore, SANM generalizes ANM to support the implicit homotopy form. Moreover, SANM achieves high computing performance via optimized system design and implementation. We deploy SANM to solve forward and inverse elastic force equilibrium problems and controlled mesh deformation problems with a few constitutive models. Our results show that SANM converges faster than Newtonian solvers, requires little programming effort for new problems, and delivers comparable or better performance than a hand-coded, specialized ANM solver. While we demonstrate on mesh deformation problems, SANM is generic and potentially applicable to many tasks.

==> res/geo_example_newton.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

import numpy as np

def f(x):
    x, y = x
    return np.array([
        2 * x * x - 5 * x + y * y - 4 * y - 2 * x * y - 5,
        (x + 1)**2 + y * y - 8
    ], dtype=np.float64)

def fjacob(x):
    x, y = x
    return np.array([
        [4 * x - 5 - 2 * y, 2 * y - 4 - 2 * x],
        [2 * (x + 1), 2 * y],
    ], dtype=np.float64)

def rms(x):
    return np.sqrt(np.mean(x**2))

def main():
    x0 = np.array([0, -1], dtype=np.float64)
    print(fjacob(x0))
    xt = x0
    nr_iter = 0
    while True:
        fx = f(xt)
        rem = rms(fx)
        print(rem, f'N_{nr_iter}: ({xt[0]}, {xt[1]})')
        if rem < 1e-5:
            break
        nr_iter += 1
        xt -= np.linalg.inv(fjacob(xt)) @ fx
    print(nr_iter)
    print(xt, f(xt))

if __name__ == '__main__':
    main()


==> res/geo_example_plot.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

import numpy as np
import seaborn as sns
import matplotlib
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import proj3d
from matplotlib.legend_handler import HandlerLine2D
from matplotlib.lines import Line2D

import itertools

def set_plot_style():
    # see http://www.jesshamrick.com/2016/04/13/reproducible-plots/
    plt.style.use(['seaborn-white', 'seaborn-paper'])
    matplotlib.rc('text', usetex=True)
    matplotlib.rcParams.update({
        'font.size': 20,
        'legend.fontsize': 'medium',
        'axes.labelsize': 'medium',
        'axes.titlesize': 'medium',
        'xtick.labelsize': 'medium',
        'ytick.labelsize': 'medium',
        'text.latex.preamble': r'\usepackage{amsmath}',
    })

COLORS = {
    0: 'green',
    1: 'blue',
    'tangent': '#AA5555',
    'annot': '#a10670',
}

def plot(ax, coeff_xt, t_max, num):
    coeff_xt = np.ascontiguousarray(coeff_xt, dtype=np.float64).reshape(-1, 3)
    t_coeffs = coeff_xt[::-1, 2]

    # compute a_max
    tply = t_coeffs.copy()
    tply[-1] -= t_max
    for i in np.sort([np.real(i) for i in np.roots(tply) if np.imag(i) == 0]):
        if i > 0:
            a_max = i
            break

    def eval_xyt(a):
        return (
            np.polyval(coeff_xt[::-1, 0], a),
            np.polyval(coeff_xt[::-1, 1], a),
            np.polyval(t_coeffs, a)
        )
    xvals, yvals, tvals = eval_xyt(np.linspace(0, a_max, 100))

    ax.plot(xvals, yvals, tvals, 'o-', markevery=[0],
            label=fr'Iter \#{num}', color=COLORS[num])

    grad = coeff_xt[1]
    x0 = np.array([xvals[0], yvals[0], tvals[0]])
    x1 = x0 + grad * a_max * 0.8
    xall = np.array([x0, x1]).reshape(2, 3)
    ax.plot(*xall.T, ls='--', color=COLORS['tangent'])

    if num == 1:
        av = a_max * 0.6
        xall = xall.copy()
        xall[1] = xall[0] + av * grad
        def get2d(x3d):
            return np.ascontiguousarray(
                proj3d.proj_transform(*x3d, ax.get_proj())[:2])

        pt0 = get2d(xall[0])
        pt1 = get2d(xall[1])
        mdir = np.array([[0, 1], [-1, 0]]) @ (pt1 - pt0) * 0.08
        pt0 += mdir
        pt1 += mdir

        for arrow in ['|-|,widthA=0.4,widthB=0.4', '<->']:
            ax.annotate(
                '',
                xy=pt0, xycoords='data', xytext=pt1, textcoords='data',
                arrowprops=dict(
                    arrowstyle=arrow,
                    color=COLORS['annot'], shrinkA=0, shrinkB=0,
                    lw=1.3
                ),
            )

        ax.annotate(
            r'$a|\boldsymbol{\nabla}|$',
            color=COLORS['annot'],
            xy=(pt0+pt1)/2, xycoords='data',
            xytext=(pt0+pt1)/2 + mdir, textcoords='data',
        )

        xall = xall.copy()
        xall[0] = xall[1]
        xall[1] = eval_xyt(av)
        plt.plot(*xall.T, 'o--', color=COLORS['annot'])

        ax.annotate(
            r'$(x(a),\,y(a),\,\lambda(a))$',
            color=COLORS['annot'],
            xy=get2d(xall[1]), xycoords='data',
            xytext=(-30, -50), textcoords='offset points',
            rotation=90
        )



class HandlerLine2DMarkerBegin(HandlerLine2D):
    def get_xdata(self, legend, xdescent, ydescent, width, height, fontsize):
        xdata, xdata_marker = super().get_xdata(legend, xdescent, ydescent,
                                                width, height, fontsize)
        if len(xdata_marker) == 1:
            xdata_marker[0] = xdata[0]
        return xdata, xdata_marker


def main():
    set_plot_style()
    fig = plt.figure(figsize=(8, 8))
    ax = fig.add_subplot(projection='3d')
    ax.zaxis.set_rotate_label(False)
    ax.set_xlabel('\n\n$x(a)$')
    ax.set_ylabel('\n\n$y(a)$')
    ax.set_zlabel(r'$\lambda(a)$' '\n', rotation=90)
    ax.view_init(elev=25, azim=-125)

    with open('paper_geo_example.txt') as fin:
        for num in itertools.count():
            coeff_xt = list(map(float, fin.readline().split()))
            t_max = float(fin.readline())
            plot(ax, coeff_xt, t_max, num)
            if t_max >= 1:
                break

    ax.plot([], [], [], ls='--', color=COLORS['tangent'], label='Tangent')
    plt.legend(handler_map={Line2D: HandlerLine2DMarkerBegin(numpoints=1)},
               loc='best')
    fig.tight_layout(rect=(0.02, -0.01, 1, 1.02))
    fig.savefig('geo-example-plot.pdf', metadata={'CreationDate': None})

if __name__ == '__main__':
    main()


==> res/geogebra_javascript.js <==
function ggbOnInit() {}
